Towards Certifiable Adversarial Sample Detection

Convolutional Neural Networks (CNNs) are deployed in more and more classification systems, but adversarial samples can be maliciously crafted to trick them, and are becoming a real threat. There have been various proposals to improve CNNs' adversarial robustness but these all suffer performance penalties or other limitations. In this paper, we provide a new approach in the form of a certifiable adversarial detection scheme, the Certifiable Taboo Trap (CTT). The system can provide certifiable guarantees of detection of adversarial inputs for certain $l_{\infty}$ sizes on a reasonable assumption, namely that the training data have the same distribution as the test data. We develop and evaluate several versions of CTT with a range of defense capabilities, training overheads and certifiability on adversarial samples. Against adversaries with various $l_p$ norms, CTT outperforms existing defense methods that focus purely on improving network robustness. We show that CTT has small false positive rates on clean test data, minimal compute overheads when deployed, and can support complex security policies.

==> images/scripts/bound.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWQAAAEPCAYAAAB1KL65AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJztnXmcXFWZ97+nqnqpXqt6S69JOhsJZIOArPIiCC84CqKooK8MI6KICIw6DOo7KjMqyquDjuOOoHxEHDdkUQTEQIIIJJBOSELW3tKd9L5Xd/VW5/3j1u10Ot3p6k5V3Vv3Pt/Ppz6dVN3lufee87vPOec5z1FaawRBEATr8VhtgCAIgmAggiwIgmATRJAFQRBsggiyIAiCTRBBFgRBsAkiyIIguBal1D8rpf7ZajtMfFYbIAiCYAVKqY8D90T/HdJa/9hik1AShywIgttQSi0BtgOfxugp+CawVmtdZ6ldIsiCILgJpZQHeB44qLX+p+h3DwGLgLdprSOW2SaCLAiCYA9kUE8QBMEmiCALgiDYhJQXZKXU80qplOh3UUrlKaX+SylVr5QaU0pppdR6q+0S3ItSanG0HP7MaltiQSl1m1Jqt1JqKGr3HVbbFE9sIcjRGzv5M6yUaldKva6Uul8pdYVSypugc9crpeoTcexpuBf4FPAGRrjN3UDLTBsrpU5TSoWVUs1KqYIZtrkzes9+nRCLhZTAqjqUTEFXSl0LfAcIA9/GqD8vx7BfQCnVo5TqVErlTvO7Ryn12+h13B93w+eALQb1Jnm4d0f/eoEAcBpwPpAObAU+pLXeN2XfhUCW1nrPPM9dD6C1Xjyf/ed4riYgpLU+ZQ77fBr4FvAbrfX7p/y2DngV6ADWaK274mmvkDrMtw4ppdKApUCv1vrIPM67GKgDfq61vmGe5sd6rl8AHwIqtNaH57jvvwP/Bnxea33PlN/+G/gk8CTwbq31eJxMnjtaa8s/gDZMmfa3BcCvo9s0AiVxPnc9UJ+k64wAz89xHwX8NXr9H570fSawM3rMy6x+hvKx9mNVHQIWR4/7syRc419nusYY9g0CvRjOS86k778Qtf/vGI6dtc/RagP0LIUp+rsH2Bjd7ttTfnt+6r5REftH4CWgHaOJcwh4GvhAdJuLzPNO84mpcAFlwPeioj4SPdfvgQ3T2TjN5/kYz7MQ6IkWqIXR7+6LHuO/rH5+8rH+M986NJOgAlcCzwFHgGHgMPACcMukbb58gjp0Q4x2vx/YFC3bQxjdeZ8DMmI5zxzv0Vei+/1r9P//FP3/HqDQ6meotbZXl4XWWp1gm0uAvwBtQKmOGq6Ueh74X5P3VUp9DeOh1gFPYTzsMuAsYI/W+ppoU+sGwBwU+Pak09Vorf8wi83VwItAOcab+1WgCnhfdJP3aq2fjG57A0bB/xLQAPwsuk291tr89wlRSn0YeAhD3L+G8XLZgyH+Q7EcQ3Au861D03U5KKU+BvwIY3zjCQyvsgRYi9HNeVZ0u4uAdwO3Y8x6m1xn/qC1rpnFZrOedgC/BQaAKzC6WV7AaPmNRM9zEUZ9XcTRbhm01l8+0TmmnK8Qw3kaAm4FHsZwos7VWjfEepyEYvUbIZa3e3SbDGA0um31pO+fn7ov0Ak0MU0TBCia8v965tFlgSGIGvjClO/PA8aiNuRM+S1mr3iGc/4meowwhkd+htXPTj72+My3DjGNhwy8huEVH9e1MU39OW7/GO09l6NdKKWTvvdhvAQ0Rn/v5H2Oq+vzuE/3cNTD7gXWWf3sJn9sEWURC1rrYQyRAyiOYZdR4LjOea11x8naopSqBC7DKEz3Tjn+S8AjQAHwnpM91xTujP7NAP5Ta/16nI8vOJg51qExjDo09RgnXX+ifCT69yta64lII631GPAZjLGRj8bpXJN5ctK/P6S13p6Ac8yblBHkKGZzbLZ+locx3ty7lVL3KKUuV0rlx9GO06N/N2utjyu0GF0Yk7eLF1+e9O93KqUy4nx8wfnEUoceBrIw6s99Sql3K6VicYLmwhnRv3+d+oM2okCagOp41lulVDnGtZmcGq9jx4uUEWSlVCaG1wlGv8+J+OfoZwC4C6MfuUMp9ZhSalkczDELyUxhQub3gTicCwCl1HuB6zHiLn+I0c/2tXgdX3A+sdYhrfV/YgyKNwC3AY8CrUqpjUqpM+NkTlLrkFIqAPwZow/634BB4LNKqax4HD9epIwgAxdg9C+1aq3rT7Sh1npca/1trfU6jJCf92IUqiuBP8fBs+yN/i2d4feyKdudFEqpMoxBlhDwYYwm3X7gDqXUhfE4h+AK5lKHHtJanwMUAv8A/BS4EHg6Tt5y0upQ9EX0GLAG+Het9VeA72N029xyssePJykhyNF0eV+I/veXc9lXa92mtf69NiZV/BUjCH71pE3GMYLo58K26N8LlFLTJfl/W/RvvPp4H8CoGJ/RWh/QWg9ieMsa+Nl0s48EYTLzrUNa6x6t9Z+01jdhRAcVYAiziTlOM986dNE0ti4DKoE6rXXPHI879VhejOu9EPix1vpL0Z/uxfCS/8VOXrLtBVkpVQL8CuPBNTJLM10plaGUOn+a79M42lwbnPRTJ1CslPLHapPWugl4FqOf+pi59Eqps4EPAt0YXvlJoZS6Bbgc+KPW+keTbHgZ+AZQjRGTLAjTMo869Dal1HThcyXRv5PrTzeGY7BwjmY9EP37fyd73FEB/SaGNv10jsecju8BV2OE5E14w1rrdgwvuQS4OQ7niQu2ikPmaHyhh6PTPi/AmPb5Ksao6IEp+z7PpDjkaF9RN3AAI3ynAWNW26XAKuBxrfVVk/a/B6OfeVP0Mwxs11o/MYvNS4C/YTS5nsWYlmrGIXuA92mtH5vmOl/QWl8Uw21BKbUCw5MYBFZrrVun/J4WvS/rgXfpaNyz4D7mW4dmiEPuwRh/eRkjLFQBb8WI438NI253dNIx/g6cjRFdtA/Da35ca71jFpu/gRE51IYRhxzCiENejRHjf4nWemTS9s8zZc7BLMe/G/gisBkjpjk85feS6LX3AUu0HeL5rY6705NiKCd9hjGCxV8DfoLhIXpm2Pd5JsUmAmkYD/kpDG8gjDGA8TLGmzB9yv7ZwA8wRnXHmNtMvYrovg0YccEdGG/is05wnc/HeGwfRgXSwNUn2G519BqPMCVGVD7u+cy3DjF9HPLNGK27WgxnoAvDMbgTyJ3mGMswYoc7McLV5jJT71oM8e2PluNdGF0rmdNse0xdn+W4N0fteAMInGC7b0a3u8PqZ6i1TWbqCYIgCCnQhywIguAWRJAFQRBsggiyIAiCTRBBFgRBsAkiyIIgCDZBBFkQBMEmiCALgiDYBBFkQRAEmyCCLAiCYBNEkAVBEGyCCLIgCIJNEEEWBEGwCSLIgiAINkEEWRAEwSZMt/zQjFx++eX6z3/+c6JsEQRBcCoxJdWfk4fc0dExP1MEQRCEWZEuC0EQBJsggiwIgmATRJAFQRBsggiyIAiCTRBBFgRBsAkiyIIgCDZBBDkGIhGN1tpqMwQhJdFaE4lI/YmFOU0McRtaa36yuZZvPbMPr0fxr5ev5PpzF6FUTDHeguB6Nu1r57O/2U7HwDDvP7OKL195GplpXqvNsi0iyCfg4Vca+dqf9nDe0kJGxiJ86fFdZGd4uWZDldWmCYLt2X24jxt/voWFBVmctbiAX205xOh4hG+9f73VptkWEeQZaOkN87U/vclZi4Pc857VpHm9fOyhrdz9xG7edkoJhTkZVpsoCLYlEtH8y2+3k5eZxjfft47ygJ9gdhq/eLmRq9aXc+GKEqtNtCXShzwDD/ytjuHRCLddsozMNB9ej+IL/7CK/vAYP32xzmrzBMHWbNzbxq7Dfdz01iWU5WcC8PELl1Kcm8F3njtgsXX2RQR5GvrDo/zylUYuOqWYpcW5E98vKc7hvKWF/PLVRsIjYxZaKAj25ieba1mQl8Glp5ZMjLmk+zxce1YVrzV0U9PYbbGF9kQEeRqe3tXKwPAYV60vx+s5dgDvA2dV0TM4ytO7Wy2yThDszaGuQV6u7eJda8vJzji2V/Td6ytI93n4n62HLLLO3oggT8MT2w9Tlp/J+qrAcb+duThIMCuNx7cftsAyQbA/T+44AsDFK0uOi0jKyfRx/tJCnt7Vyth4xArzbI0I8hS6QyO8eKCDi04pJt13/O3xeTxcsrKEzfs76B8atcBCQbA3T2w/zOryPBYVZk37+6WnLqArWs+EYxFBnsKm/e2MRzTnLyucMd74olNKGBmLsHm/FChBmExLb5jdR/o4b2khPu/08nLe0iLSvIrn3mxLsnX2RwR5Ci/sayffn8Zp5fkzbrOuKkBmmoeNe6VACcJkNu1vB+Atiwtm3Maf7mV9VUA85GkQQZ5EJKLZtK+dDYuC+E8wmyjd52HDoiAvHeyQKdWCMIkX9rVTnJPBitLcE2537tJC6jpCNHaFkmRZaiCCPIl9bf10DIywYVFw1unR51QX0twTpq5DCpQggJFq4KUDHZyxKDDt+Mtkzq4uBIyp1cJRRJAnsaWuC4B1lTN3V5isX2hEYLxc25lQmwQhVTjQNkD34ChrKwOzOjRLirPJzfTxap3EI09GBHkSr9Z3U5STzsKC6UeHJ7O0OIecDC+vREVcENzOq/VGXVhbMbtD41GKdZUBtjV2S7ffJESQo2it2VLXxZqK/FmbWwBej2JtZYBtjT1JsE4Q7M+Wui4Ks9NnDHebyvqFAQ51D3GkN5xgy1IHEeQozT1DtPSFWV2RH3N6zfVVARq7BmnrlwIlCFsbulkdo0MDTEy82lIvrUwTEeQoO5p6AVhVduLR4cmcVp4HQI14yYLL6RwYpql7iJWluTE7NCsW5OD1KKk/kxBBjrL9UA9pXsXyktgFeWVpHgqk20JwPaZDs3IODk2Gz8uykhx2NPcmyqyUQwQ5Ss2hHpaV5ByXDOVE5GT6WFiQxY5mEWTB3dQc6sGjYOUs8cdTOa0sjz1H+hgbk7wWIIIMwHhEs7O5lxULco/L7jYbp5bnsftwH5GIFCjBvexo6mFRYTZ5mWlz2m9VeR6hkXH2tfUnyLLUQgQZqOsIERoZZ8WCnDnvu6osj+7BUZp6hhJgmSCkBm8097JiQc6M+StmwhyzMbs83I4IMrD7SB8AK+bQf2xiiviuw31xtUkQUoW2/jAdAyMsK5m7Q1NdmE2aV7HrsAgyiCADxmKMPo+iujh7zvuag4C7mkWQBXeyO+qMLCueuyD7vB6WFGWzp0W6LEAEGTA85OqibPzpc1+ePCfTR3kgc8LLFgS3YZb95fPo8gNYUZrL/tYBxiVhvQgywO7DvSwpzsbnmd/tWLEgl32t/TIFVHAluw/3UZafSSArfV77ryjJpWdolOZeGYdxvSC39w/TMTDC0nk0t0yWl+TQ1D1EX1hWEBHcx5tH+qIOzdwilExMz3q3jMOIIO9rNfqulhTNvf/YxBzM2NsyEBebBCFVCI+OU985SHVRdswz9KayJOoM7Tki/ciuF+S90cGEJSfhIR8tUDJSLLiL2vYQ4xHN4sL5OzT5/jSKctLZ2yqC7HpB3tfaTyBaIOZLRcBPus/DnlbxkAV3YbYwq0+ihQlGOtuD7VJ/XC/Ie1v7WVyUTVqMGaqmw+tRVBdms1/e8ILL2Nvaj8+jYk65ORNLi3Oo7xxkxOVTqF0tyFpr9rcOsKgwC888+79MlpZkU9seIhKRSAvBPexr6aeqIGteIaOTWVKczchYxPVesqsF+UhvmIHhsZPq/zKpLsqmMzRCV2gkDpYJQmqwv22ARQVZ8w4ZNTG7PA60iSC7lv3Rh3+yzS04WqD2SbeF4BLCo+Mc6h6MS/0xnaK9Lp+x52pBNt/G8fCQzWPsl6xVgks42D6A1vFxaHIyfRTlpIuHbLUBVnKgbYC8aEE4WcoDftK9asLrFgSnY4pnLIsCx0J1UTZ1HaG4HCtVcbUgH2wzBvROJsLCxOtRVBVkUdvu7gIluIeDbQN4FCyKQwsTDEFu7BpkzMU5LVwtyAfaBqgqOPkICxPzDS85LQQ3cKB9gIqAn6yTjLAwWVyYzdDoOE3dg3E5XiriWkHuDo3QNTgSt+YWGAWqpTdMaHgsbscUBLtyMOrQzHWVnZkw+6Ld3O3nWkGujfZVVQXjJ8gLC7PQk44tCE5lPKKp6xykMuCfdw6LqZhdHwdFkN1HbTQAfWGhP27HNL1ttwe3C87ncM8QI2MRKoPxqz9FOen407wcdPE4jHsFuSOEz6OoiGOBMgXZ7aE7gvOZaGHGsctPKWMKdn2nCLLrqI0OSGT44jMgAZCdYYTQ1bn4DS+4A7OFGa8IC5NFhVk0dg26dmDctYJc1xGissCPN079XybGG969o8SCO6htD5GTEZ8Y/sksLMiirW+YAZcOjLtSkMcjmvo4D0iYLCrI5lD3IOOSZEhwMHUdISqDfnze+ErIosJsY2Dcpa1MVwqyOSARz/5jk6qCLPrDY7QPhON+bEGwC7UdA1QG/XELeTOpKvBPHN+NuFKQzUGDeIa8mZgFqq5dui0EZxIeHedIb5iKQAIcmmidPNgmHrJrqE/ACLGJWaBq2yXJkOBMjEE3EtLCzM7wUZCd7tpIC1cKcl3HIP40LyW5GXE/dkXQj0fJ5BDBuZgJgOIZgzyZqqCfxi53tjBdKsgDVCRgQAIgzeuhNC+T+g53FijB+ZgtzHimHZhMVUEWTd1Drlx9x6WCHKI8kBn3AQmTqoIsDrk4QYrgbOo7QwT8aQSy4hvyZlJVkEVXaISeodGEHN/OuE6Qx8YjNHUPJWRAwqSqIIvm7iFXpxEUnEt9xyDlgfhHWJhURbtC6l3Y7ec6QT7cE2YsoqlMoCBXBv2ERsZpHxhO2DkEwSrqO0PRsZLEtTDB6Fp0G64TZHP0tjyRHnI00kL6kQWncTTkLTNh5zBbr3UurD+uE+SGzsSFvJmYo89ufMMLzuZQNPohkV1+ZuhbQ5d0WTie+s5BMnyehIS8mZQH/Chw/fpggvMw87QksoUJhlNzyIWhb64T5IbOEBUBP15vYvq/ANJ9HhbkZdLgwgIlOBuzhZmokDeTqqA7Q99cJ8j1ndER4gQNSJhUFrjzDS84m/rOELmZvoSFvJlUBv10DIy4LuubqwQ5EtE0dg1Slp8Z9yxvU6kM+DncE5asb4KjaOgcNFqYCQp5MzGnZTe4bAq1qwS5tT/MyFgk4f1fAJXBLHqHRukZHEn4uQQhWTR2Gg5NogXZHBh3W25xVwlyw8SAROJCdkwqJiIt3PWGF5zL6HiEpp6h5Dg0ATMW2V31x1WC3BgV5EQlRZnM0Te8uwqU4FwO9wwxHtGU5yfeocnz+8jJ8Lmu/rhKkBu6Qng9irJkeMgBc/qnu5pcgnOZaGHmJ96hUUpREfDT1D2U8HPZCXcJcucgpXmZZHjjt7DpTGRn+AhkpdHowuB2wZmYYZwVBYkXZDBamc3dQ65a8NRVgtzYNZjQLG9TqQz4OeSyN7zgXBo7Q6R7jRj7ZFAR9NPSF2Z4dDwp57MDrhLkhs5BSpMQ8mZSGczicI/7gtsFZ2I6NL4ETqqaTGXQz3hE09TjHqfGNYLcOzhK79BoUvq/TCqCftr7hxly0RtecC4NnYOU5Sd+UpWJOQ7T4KLQN9cIsrkkTFIFOeAnopFk9ULKo7XmUJImVZlUuDBSyX2CnIQIC5MKFyfaFpxFZ2iE0Mh4UutPSW4mPo8SD9mJmKn8KpM0QgzubHIJzsR0aMqS2ML0ehRl+Zk0uSgnjGsE+VDXIMGsNHIz05J2zqKcdNJ9Hsn6JqQ8E3mQg8nzkI3z+WVQz4lMDEgkKeQNjOD28kCmZH0TUp5kTgqZTIXLknS5RpAbu4yQt0StAzYTlYEs1wW3C86jsWuQopx0sjJ8ST1vZTCLgeExOgbCST2vVbhCkEfHIxzuGUrqgIRJRdDPkV73vOEFZ2LEICe3hQlHx2EOdbmj28IVgny4Z4iITn5zC4wCNTQ6Tlu/O97wgjMx024mu4VZHu2zdkvWN1cIstn/lYykQlM5mmhb+pGF1CQ8Ok5LX9gyhwbcU39cIciNSVgpdyYmsr65KLhdcBZmxrVSCxyarHQfwaw010yucoUgH+oaJN3roSQvcStNz0RZNHesW97wgvMwMxYmIw/ydFQE3LM+pSsE2VxHL82b/MvNTPNSlJM+4aULQqphLuxQEUjsStMzURE0Qt/cEKnkGkEuzc9MWlKUqbgx0bbgHBq7hshM81CUk9iVpmeiPOCnrT/siiRdjhdkrXV0UkjykqJMpSLo50hPWNJwCilJY9cg5fl+vElKuzkVM0mXG5waxwtyz+AoA8NjlFkwoGdSEfDTMTDM4MiYZTYIwnw51BWiLGBdC7NyIlLJ+QPjjhfko2k3rRmQAMND1pNsEYRUQWtNY9cQZXnWtTDLA+7JmugeQbbYQwaJtBBSj/YBY4EFK1uYxbkZpHuVK5J0uUaQrYhBNpFYZCFVMcPNrJhUZeJRirKAnyYXTJ92viB3DlKQnU5OZnKTokymIDudzDSPdFkIKYcdHBrz/M0uSMPpfEHuGqQ0L3krTU+HkYbT75oEKYJzaOwcQnF0gpNVGGk4hxgbj1hqR6JxvCA3dIUoDyQ/KcpUzDe8G4LbBefQ0BWiODeD7HTrWphgDIyHRsbpCA1bakeicbQgj4xFONJrTVKUqVQG/RxxwRtecBbmwqYeC1uYcLTLpLHT2a1MRwtyU/cgWluTFGUqFQE/4bEIrf3OfsMLzsJcaccOLUyAuo4BS+1INI4W5IkBCRt4yLICtZBqDI2M09Y/bMnCDlNxSxpbRwuyGbJjzvSxkqOxyCLIQmpgprxM5krTM5GZ5qUw2/lJuhwtyA2dg2T4PBTnJj/t5lTK8v0ooN7hb3jBOUwsbGoDDxmMyV1NDs+L7GhBnlgHzKKkKJNJ93koyc1w/BtecA6NNmphgmFHc7ezk3Q5WpAboiPEViVFmUp50E+zCzJWCc6gsTNEVrqXYJY1aTenMpGka9S5SbocK8ha64mQHauSokylMmjEIjv5DS84h4auQSoCfnwWLOwwHRNJuhzc7WePO50A2geGGRwZtzSp0FQqA1l0D47SOzRqtSmCMCtmHnErZ7lOxuw6cfI4jGMFudHClaZnwgzdkX5kwe6MRzRN3YO2cmiOxiI7N1LJsYJsjhBX2qhAmW/4Ogl9E2zOkd4hRse15TksJlOQnY4/zevo0FHnCnLXIB5lbR7kqVS4KNG2kNocXdjUPvVHKRVdgdq5A+OOFeTGzhAluZn407xWmzJBnj+N3Eyf42cbCanPxCxXm4S8mZgD405N0uVYQW7oGjSyvNlkQMKkMuj84HYh9WnoGsTnUZTaqMsCoLLAb3SnjDkzSZdzBbnDGJCwOinKVKqCWTR1O/cNLziDhk5jYdN0n70koiLgZ3Rc09zrzG4Le93tONEXHqVrcMRW/ccmFUE/rX1hBkfGrTZFEGakvmOQ8ny/bSZVmVQFswDnjsM4UpDNAQkrV5qeiapgFhF9NHGLINgNrTUNnSHKA37bTKoyMfu0a0WQUwdzMVG7DUjApOB2hxYoIfXpDI0QGhmnwkYx/CYL8jLxeZRjB8YdKcjmwzKbN3ZiIhZZBFmwKWacrx27/LweY31Kp06fdqgghyi0eKXpmTCD20WQBbtS32HPkDeTyqCfRod2+TlSkOujERZ2mYM/GaUUlUFnB7cLqU1DZ8iYVGWDxPTTURl07grUzhTkzhAVNgx5M6kqyOJQ96CEvgm2pK5zkNK8TLLS7TOpajILC7IIj0Y40uc8p8ZxghwaHrPNOmAzURn0c6Q3zPCohL4J9sOMsLBjCxOgMjo2VNfuvG4/xwmyGWFRacMBPZOqgizGI5pDkqxesBlaa+o6jBam3ULeTKoKnBv65jhBnsjyZtMBCYAqh8dSCqlLV2iE/vCYbQf0AEqjOZqdODDuOEE2H5L5FrUjVQXObXIJqU19Cjg0Po+H8kCmI0PfHCfI9R1GyFtuZprVpsxIoRn65uC8rkJqYk5YsrOHDMYcAycu9OA8Qe4MURm074AEHA19c3KibSE1qe8M4Y3mHbYzCwuyaO4eYnTMWQPjjhPk2vYQFUH7hryZLCrM4lCXZH0T7EVth5HlzU55xKdjYUEW4bEIR/rCVpsSVxwlyH3hUTpDI7aOsDCpKsjiSO+QZH0TbEVde4hKG4e8mSyMjsMcbBuw2JL44ihBNvu/7LSO3kwsLDCyvkm3hWAXJkLegvYNeTNZWBgVZIcNjDtKkM0Ii0obR1iYmJEWEvom2IXWvmGGRsdtHWFhUpybQbrP47j64yhBrm0PobBnlrepOLXJJaQutR1GWUyFLj+PUlQF/TSIINuXuo4QZfn2nYM/mXx/Gvn+NMe94YXUJRVi+CezsCCLhi5n5YRxlCAfbB+gMphl+wEJk4UFWZKoXrANB9tCZPg8tlvYdCYWFWZzpDdM2EE5YRwjyJGIprY9RGWB/QckTBYXGcHtkYhz3vBC6lLbMcDCgizSvfZvYYIROjoe0Y6aQu0YQW7pCzM0Op4S/ccmiwqy6R4cpXtwxGpTBMFwaGw+qWoyE+MwDoq0cIwg10YfysIU6f+Co6E7B2RgT7CY8Og4Td2DqeXQROvPfgfVH+cIcnSEeFFhtsWWxM7iiQLVb7Elgttp6Bwkoo+GY6YCuZlpFGSnU9sugmw7DrYNkJXupSQ3w2pTYqYiOiNKPGTBakxRS5UIC5OFBVnSh2xHDrQbAxI+b+pcks/roSLgl9A3l3Hfffdx3333WW3GMZhOweIUamGC0cps7Bo8qfX17PQ87Lcs8zw50DbAuspAygxImFQXZVPXEUJrnTLRIcL8+dGPfsTnPvc5ALKzs/nYxz5msUUGB9oHWJCXQa4NV2o/EdVF2fSHx2jtD1MRmHt3i92eR2rd/RnoC4/S2jc8MeqaSlQXZfPigQ7Co+P40x3xOIQZqK2t5bOf/Szf/e53iUQifOYzn+HSSy+lurraatM40Ga0MFPNoVlcZHj0+1sH5izIdnweqdO+PwHm9ONUFOTFRUYsZa2DQneE44lEItxwww1cc8013HTTTXz84x/n6quv5oauqZmIAAAaAElEQVQbbiASOb65fdddd3HppZcmyTbNwWiXX6q10qqjgryvdW4D43N5Hn/5y19IT09nZORoeGpTUxNKKfbs2QNAR0cHSinuu+8+zjrrLDIzM1mxYgXPPPPMnOyytSDHWign+r+KUlCQo312+xI8sDdboYpXgRKmx+PxsGnTJh588MGJ7x566CFeeOEFPJ7jq2FNTQ3r169Pim3NPUOERyMTYWSpREluBv4075wHxufyPLZt28app55Kenr6Md9lZWWxYsUKwHheAPfffz/f+MY32LFjB2vXruWDH/wgQ0OxL2Zsa0GOtVAeaB/A51EpkeVtKqYg75/jG36uzFao4lWghPhQU1PD6aefnpRzHYhGWCxMoRhkE6UUiwqzEtrCnE6Htm3bxurVqyfEu6amBq/Xy6OPPsrFF1/MihUr+MY3vkFnZ+eEFx0LthfkWArl/lajuZXhS40pn5Pxp3spzctMeHD7bIUqXgVKOHlaWlpobW095nm9+eabXHnlleTn51NSUsKtt956zIvynHPO4d577534/4033ohSipaWFgD6+vrIzc3l+eefP+58pjNQXZyToCtKLEuKjYHxRKUg2LZtG+vWrTvmu6n1qaamhne9610THjNAXl7enM9lW0GeWihPVCD3tfbzxg9u5Yf/dTR05Z8/eTOl+X7aWo0C2d/Xx9KKYv62eVPyL2YWlhRnJzy4fbZCFa8CJZw8NTU1+P1+TjnlFAB27NjBueeey8qVK9myZQu///3vefLJJ/niF784sU8wGGRgwChDbW1t/Pa3v6WgoIDu7m4Afv7zn7Ns2TIuuuii4863r3WAwux0CnPSj/stFVhSnENnaITOUPxTEAwNDbFv377jnJktW7YcU5+mcx5feuklMjMzJ55jLCRFkC+77DKUUsd8vF4vRUVFXHbZZWzcuPG4fSYXyhMVyNDwGE3dQwQCQUIho9nS3t7Gk48/SjBYQE9PDwD/88gvqK5eyvlvvTAZlzwnlhRn09g1SHhkLKbt53o/YylU8SpQJ0NxcfFx13Wizw9+8IOk2BUP5vLMampqWLNmDd5okp+bbrqJ9773vdx7772sWLGCCy64gFtuuYXHH398Yp9AIDAhyN/73ve4+uqrqaqqoqurC6013//+97n99tuntW1/az+LClMvwsJkSXRgb29L7N1+sT6PgwcPMj4+zvLlyyf23bRpE01NTRP1KRwOs3fv3uMGA7/1rW9x7bXXkpUVe1dQUuKsXnvtNdLS0vj85z8/8V1/fz+vvPIKzz77LBs3buT1119nzZo1E79PLpSTCyTAihUruOWWW/jpT3/K/7ntCwAUBoMMhowC+eBPfsQV77ySXW/soKfbKJA/v//HfPKOzyTjcufMkqIcRsc1tR0hTi3Pn3X7ud7P2QpVPAvUfAmFQnzyk5885ruxsTG++tWvkp6ePhErOpkrrrgi4XbFi7k8s8ktl7179/Lqq69y//33H3O8jIwMhoeHJ/4fDAbp7+8nHA7zwx/+kGeeeYbbbruN7u5unnvuObq7u7nuuuuOsysS0exvG+Dy00ptvzDwTCwpNgR5T0sfFywvimmfWJ+H6SRs3bqVyspKtm7dyk033YRSirVr1wKwc+dOtNY88sgjXHLJJZSUlPCVr3yFAwcO8Otf/3pO15JwQa6traWrq4sNGzbw5S9/+bjfL774YjZu3MhTTz11nCCvX79+1gJphruUlhQy0D9AOBzmoQfu538efYIv/Otn6OnpYfPzG+np6eHqa96f0GudL2aB2tvaP6sgz+d+FhUVnbBQxbNAzZfs7Ozjrmf79u189atfZc2aNdNea6ow12dWU1Mz4c3u3LkTr9fLqlWrjtln9+7dx9SXQCBAXV0dv/jFL1i9ejXr1q0jLy+P7u5ufve733HzzTeTkXF8WoHmHmOh3VSMUDIpzTNWyY419G0uz+POO+/ka1/7GjfeeCOf+tSnuPDCC7n22mv55S9/SU6O0edeU1PD8uXL+dKXvsR1111HV1cXF198MZs3b6a0tHRO15LwLoutW7cCcPbZZ0/7e1lZGcBxhpuCPFuB3N82QLrXQ3lJIaHQAL/7n0dYuepUTluzltzcPHp7enjgJz/g+o98dNoCaQcWF2ajgD1HZi9Q87mfpaWlE4WqqqqK++67j2uvvZalS5eSk5MzUaDuvvturrvuOk4//XS6u7vnVaDiyWuvvQbAhg0bLLMhHszlmQ0ODrJ///6J7qPc3Fwikcgx4Yqtra08/PDDfOhDH5r4zvSQv/3tb/PpT38agPz8fGpqanj22Wf5xCc+Me25zcRWiwtSa8r0ZJRSLCnOjnlgfK516K677qKzs5NDhw7x8MMPc/fdd7N///6J7c3W/LXXXktTUxODg4M8+eSTLF26dM7XYqkg19TU8OSTT1JWVsZVV1018f3kQjlbgXzzSB+Li7IoKDAGNX78g//m47feBhiDUjvf2M4LG//KDTfelOArnT/+dC8VQX9MfWDzuZ9w4kIVzwIVT8xrdbIgT31mO3bsAJhoDp999tkUFhZy1113cfDgQTZt2sQVV1zB29/+dj7wgQ9MHCcQCPDCCy8wNjbGO97xDsAo/z/+8Y953/vex4IFC6a17c2oE7B0QWpGWJgsK8nhYNsA4zHktJhvHZqJmpqaied1siS8y8K8+BdffJHa2lrA6C/cu3cvTz31FBs2bOCBBx4gP/9oU31yoRwdHZ0okLfffjvNzc3ccccdEwXyP7/2HKcvDBD0Bvn73zZTVlbO2y+7HICc3Dx+8bMHeNe730NxyfQF0i4sLc7hYPvArDkt5nM/Z6OmpobLL7/85C4gAZge8plnnmmxJSfHXJ6Z2Vox++3z8/N57LHHuP3227n//vtZsGABN9xwA5/73OeOKSdmlMUdd9wx8X1+fv7EdzOxp6Wf0rxMAv60RF1+UlhanMNjNYc53DdEVfDE3n4865DWmh07dnDnnXee/EWQYEHWWvP6668D8JOf/OS435ctW8a//Mu/cOqppx7z/dRCOVOB7B4cpa1/mCVF2eTrAKGBAW76xK0TBTIvL4/QwAAf+8StibzMuLC8JIdN+9rpD4+RN0PlmO/9PBHxLlDxYmxsjB07dpCens7q1atn3O6uu+7itdde49lnn02idbEz12d28803c/PNNx+zzXnnnceWLVtOeJ5rrrnmuMU+77nnHu65554T7re3pY8lxdkpG2FhsqzE8PD3HOk/oSDHuw4ppejr65uHxdOT0C6L/fv309vby/nnn4/WeuLT29vL008/zdDQENdccw1//OMfj9nv5ptvPmYyglkgBwcHqaur40tf+hLp6ensaTFuxOKibN717vfQ0jvEP07qmvjCl/+Dlt4hVq89Nv7WjiwtyUFjDOzNxHzv54kwC9SVV14Zh6uIH7t27SIcDrNmzZpjZhdOJZlTjOdDIp5ZvBgeG+dge4jqouyUy2ExlWXRSS27D59YHO38PCDBgmw2DaZWmLy8PC677LKJUKaHHnpoXsc3B8GWl+SehJX2wHzD7z7cO+M2872fyUxUEy9iHdBL5hTj+WDnZ3agbYDxiJ5I0JPK5GelUZSTzpuzjMPY+XmARYJsUlJSAkBXV9cx38d68W8e6SOYlUZJnj2jJ+ZCZdCPP83DrhO84ed7P+3uRU5HLAN6000xtht2fmYTA3rFqS/IYDhms+WEsfPzAIsF2fSCps4Ei/Xidx3uY1lJTsr3fwF4lGJpSc4JIy1O5n7a2YucjlgG9KZOMbYjdn5muw/3kZnmmcgpnOqsKM2hvnOQ0PDojNvY+XlAAgU5Eomwbds2fD7ftIMymzdv5jvf+Q4+n++4LP2xXPzIWIT9bf0sK85J2RlGUzllQS4H2gYYGzs+dGe+9zMVvMipxDqgN3WKsd2w+zPbdbiXpcU5KZmUazpOWZDLeESzZwanxu7PAxIYZbFnzx4GBgbIz8/n61//+sT33d3d7Nq1i+eee47MzEwefPDBY2L4Yr34/W39jI5rlpakdvzkZFYsyOV3rzdT3xVi2ZR+8fnez1TwIqdiDuht2LAhpQf07PzMtNbsPtLHRacUO6KFCbB8gVFndjb3smFRwXG/2/l5mCRMkM2mQW9vL3fffffE99nZ2VRXV3P77bfzqU996rjJB7FevDmausxhggzwRnPvcYJ8MvfTzl7kdMxlQG+mhDl2wM7PrKl7iP7w2ER0ghMwxmG87GyefhzGzs/DJGGCfP3113P99dfPeb9YL35ncy/+NG9KrnIwE0tLsvEqeKOpl6tPrzzmt5O5n3b2IqfjIx/5CB/5yEdOuM3UKcZ2xM7PbGezEc3jJIfGoxTLF+Tw5pHpBdnOz8PEdvmQY734N5p7Wb7AOf1fABk+L9XFOeycJZZyLqSiIMfC1CnGTiIZz+yN5l68HkPAnMSqsjwOtA0wPDoet2OKIM9y8WPjEXYf6WO5QyIsJrOqLJc9R/pimpM/G6ngRc6XqbM5nUKyntkbzb0sKcomO8NZK52vLM0lPBY54QSruZDsOmQrQY714g+0DxAejXBKaepPCJnKqtI8+sJjNHQNnvSxnOxFTp3N6RSS8cy01rzRZLQwfdMssJrKrCozVrnZ0dQTl+Mluw7Z6mnEevE7moz+rxUOmKE3lZVlxjVtj0OBcqoX6WSS8cyauofoGRqdGER2EgsLsvCnedjeNPOM17mQ7DpkK0GO9eK3H+ohO8PL4mLnCc3yklx8HsW2xpMXZKd6kU4mGc+s5pBRtlY6sIXp9ShOKc2bGLQ8WZJdh2wlyLFe/LbGHlaW5jlqQM8k3edhxYIcth+KT5NLEKayrbGHDJ+H5Q6KsJjMmop89rcOEArPPGPPrthKkGNhaGScva39rCzNdcwMvamsrshnb0t/XEeKBcGk5lA3Kxbk4k931oCeyWnleYxFNG/EMVopWaScIL/R3Mt4RDuyuWVyWnk+4bHIjPGUgjBfRsYi7Dzcx8rSXMdFKJmcVmEM7L3W0G2xJXMn5QT59UbjJq+OYXXmVGV1tEBtbeiaZUtBmBu7j/QxMhaZGDx2IiW5mZTkZrCtUQQ54Wyt76Yq6KfYASk3Z6Ii4KcgO52t9alXoAR7s7XeeMmvqXCuQwOwtjKfmkM9RCInH8+fTFJKkLXWvNbQxanlefgc2twCYxWPdZX51BzqPW5ZHkE4GbbWd1OWn0l5wG+1KQllXWWAjoERGjqHrDZlTqSUIB9sD9E9OMrqivyUX3JmNtZVBWjpC3OoO7UKlGBftNZsbejiNIc7NGDUH4BX6zsttmRupJQgm82ttQ7uPzZZVxktUHWpVaAE+1LfOUjHwIgrHJqlJdn407y8Upda4zApJcgv13ZSkJ1OtUOWnDkRK0pzyEr38veDIshCfHil1ihL6yqd79D4PB7WVeWnXKRFUgT57id2cfcTu07qGFprXq7tYl1lPum+lHqPzAufx8P6qgBb4jCwF4/7byV33HEHd9xxh9VmWEa8nt/fazspzE5nqYNyIJ+IMxcV0NA5yOGek+v2S2b9SUpk+GxLc8dCfecgLX1hrntLleObWyZnLAry0sFOmruHqAjOfxAmHvffSmpqaqw2wVLi8fwMh6aTdVUBVzg0ABsWBQF46WAH12yomvdxkll/UubJvHSwAzjaWe8GzowWqBcPtFtsiZDq1HaEaO0bZm2l8/uPTVaU5pCd7uXF/R1WmxIzKSPIL+7voDQvgyUOWSE3FlYsyCUv08fmFCpQgj3ZvM94qb9lcdBiS5KHz+Nhw+Igf6/tTJl45JQQ5LHxCC8e6OCMRUHXNLfAyFx1VnUBL6dQgRLsyeb9HVQG/SwsdI9DA3BOdSGtfcMcaAtZbUpMpIS6bW/qpT88xpmLgq5pbpmcU11Ix8AIuySvhTBPRsYi/L22kw0Lg46PP57K2UuM1ac37m212JLYSAlB3rinDa9SnDnN0t5O55ylxjU/92abxZYIqcqrdV0Mjoxz5mL3OTSVwSwqg36e35sa3X4pIch/ebOV1RV5FOamW21K0inJzWTFghz+ukcEWZgff3mzlQyfh7dUu8+hAbhgWRFbG7roT4H8yLYX5KbuQfa09HPOkkLHrf8VK29dXszO5l7a+8NWmyKkGFprnnuzlTMWBsjNTLPaHEt46/IiRsc1G/fa36mxvcI9u9vo+zl3aaHFlljHW5cXEdHw9K7U6AcT7MOeln4OdQ9x9pJCx+Y/no31VQFyMrw8vbPFalNmxfaC/NTOFpYUZbPMocvNxMLK0lxK8zJ56o0jVpsipBhPvXEEjzJe6m7F5/Xw1uXFvLCvw/ar8NhakNv6w2yp7+Kty4tI89ra1ISilOLilcW8UtdFd2jEanOEFOJPO1tYVxmgND/TalMs5ZJVJQwMj/HCPntPsrK1yv1xxxG0hgtXFFttiuVcsmoBYxHNH8VLFmJk9+E+DrQNcOGKYteOv5icXV1IToaXx2qarTblhNj6KT26rZkVC3I4xcHr58XKaeV5VAb8PLrN3gVKsA9/qGnG51G8baU4NOk+DxevLOGve9oZsHG0hW0F+UBbPzuaerlk1QJXd1eYKKW4Yk0przd009iZGrOOBOsYG4/wWE0zZy8poCTX3d0VJlesLmNodNzWrUzbKt0jrx7C51G8fWWJ1abYhnesKQPgl682WmyJYHc27m2ntW+Yy1YtcG10xVTWLwxQHsjkV1sOWW3KjNhSkMOj4/zutSYuWFZEmcPX/poL5QE/b6ku4HevNzM6Zu/RYsFaHnm1kaKcdC5wcXTFVDxK8e71FWxr7GFviz1TEdhSkJ/YfpieoVH+YW2ZvN2n8N4zKmnvH+ZPKRBTKVhDQ2eIjXvbuHx1KdkZSUl5njK8c20ZPo/iwb/VW23KtNhOkLXW/PTFOpYWZ3O2S6d6nogLlhdRHsjk/s11Vpsi2JQHXqzDqxRXrSt3Xe6K2SjMyeCyUxfwh5pmW4aQ2k6Qn9/bzp6Wft5zRiUZaV6rzbEdXo/iurMW8kZzL387kBoJU4Tk0TkwzK+3NnHJqhIqgllWm2NLPnjOQsKjER540X5Oja0EWWvNt5/bT1l+Jv/7tAVWm2NbrlxfTjArje/8ZZ/Vpgg248ebaxkeG+fas6qku28Glpfkcv6yQn7293r6huzlJdtKkJ/Z3cr2Qz1c95aFrk2EEguZaV4+fO4iXq3v5oW99p55JCSPlt4wD73UwMUrSzilNM9qc2zNTW9dQn94jO9vPGi1KcdgG0EeGYvw9af2sLgwi39YW2q1Obbnmg2VlOZl8NU/7WY8oq02R7AB/+/pvYxFIvzT+YvFO56FVWV5vH1VCQ++VE9T16DV5kxgG0H+0QsHqesI8bELl5CTId7xbGT4vHzq4uXsax3gpy/WWm2OYDGv1nXxu9ebuOaMSpYUuzcR11z45NuWAfDFx3dZbMlRbCHI+1r7+e7GA7ztlGL+l+StiJlLVpVwdnUB9/1lP3XtA1abI1jE4MgYd/1uB2X5mVx/7mI8ElkRE+UBPzdeUM1f97TZJseF5YIcHh3ntke2kZPh45NvW4ZPpknHjFKKz79jFR4Ft/2qhpExWQjVjfz7E7up6wzx6UuXU5DjvlV1ToYPnb2QVWW5/N9Hd3LIBl0Xlqqf1po7f7uDva39fPayFVQGZVbeXCnNz+TzV6zijeZevvDoG2gt/clu4hcvN/CrLYe47qwqzlsms/Lmis/r4T+uWs241nz051sZHBmz1B7LBFlrzVf/+CaPbz/MjedXc9EpJRLEPk/efuoCPnzuQn7zWhPfekZC4dzCn3e28MXHdnLOkgJuunCJ61Nszpeqgiy+ctVp7G/r56M/38qwhWkJLHmC4xHN3U/s5v4X67j69Ar+8bxFMip8ktxy0TKuWF3Kf288wD1/epOIRF44mj9sa+bWX77OqrI8vvjOU8lKlynSJ8P5y4u56/KVvHSwk396cItlC6Im/Sm29w/zmd9sZ9O+dt6/oZJbL15Guk9m5J0sHqX4t3eeSppX8aNNtRxoH+Bb71tHIEv6FJ3EyFiEbz2zlx9tqmV9VYCvvvs0CnMyrDbLEVx1egUo+PpTe7jqv//GD/7PhqTnYk+aIGuteeTVRu798x5Cw+N8+u3Lee+GShnEiyNejzHIt7gom+9vPMjb//MF7rpiJVpr6Q5yAC8d7ODux3ezt7WfK9eVc9sly2QCVZy5an0FZfl+/u2xnbzzu5u5+cKljEd00lrwCRfkSETT0hempTfMq/XdrKnI545LlnNqRZ6E5yQApRQfOnsRZywMcs+f9vDZ3+wgM81DWV6mCHOK0jM4wuGeMB/8ySuU5mXyH1edxsUrS8SZSRBvqS7glx89m28+s4/vbjyAz6NYkJdBX3iUvAS/ABMuyEpBx8AwXo/i7itP422nFEvSoCSwqiyPn33kLJ7e1cI3ntpDR2hExDhF6QuPMTwW4ZaLlnLV+nLphkoChTkZ3POeNWxv6uazv95BS98wOgnjMkkQZMXKBbmMRTSXr5Yp0cnEoxRXrC7jsW3NjI5r8ZBTlIqAnwW5GXzonIUSSZFk1lUGWVaSw8hYhMz0xDuSSelD9nk9jEXGCQ1bG+PnViIaiWJJYbwexXhEMTQyjkfJ5J9kMx7ReJzSh2yS7vNQmi+LLVpBus/wqsQ7Tl3SvIpyWc7MEsz6k5aE1knSBNmjlMRKWoQMnqY+SuqPZZj1JxlesnRICYIg2AQRZEEQBJsggiwIgmATRJAFQRBsggiyIAiCTRBBFgRBsAkiyIIgCDZBzWWFCaVUO9CQOHMEQRAcSYfW+vLZNpqTIAuCIAiJQ7osBEEQbIIIsiAIgk0QQRYEQbAJIsiCIAg2QQRZEATBJoggC4Ig2AQRZEEQBJsggiwIgmATRJAFQRBswv8Hh6UQmZnLdr8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.stats as stats\n",
    "import math\n",
    "\n",
    "def my_normal(x, mu, sigma):\n",
    "    return stats.norm.pdf(x, mu, sigma)\n",
    "\n",
    "\n",
    "blue = '#1f77b4'\n",
    "red = '#d62728'\n",
    "mu1 = 2\n",
    "variance = 1\n",
    "sigma1 = math.sqrt(variance)\n",
    "\n",
    "mu2 = 15\n",
    "variance = 1\n",
    "sigma2 = math.sqrt(variance)\n",
    "\n",
    "th = 8\n",
    "\n",
    "x1 = np.linspace(mu1 - 3*sigma1, mu1 + 3*sigma1, 100)\n",
    "y1 = my_normal(x1, mu1, sigma1)\n",
    "\n",
    "x2 = np.linspace(mu2 - 3*sigma2, mu2 + 3*sigma2, 100)\n",
    "y2 = my_normal(x2, mu2, sigma2)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.fill_between(x1,y1, 0, alpha=0.1, color=blue)\n",
    "ax.fill_between(x2,y2, 0, alpha=0.1, color=blue)\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "\n",
    "plt.axvline(x=x1[0], ymin=0, ymax=0.2, color=blue)\n",
    "plt.axvline(x=x1[-1], ymin=0, ymax=0.2, color=blue)\n",
    "plt.text(x=x1[0]+1, y=0.1, s='$B^{low}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=x1[-1], y=0.1, s='$B^{up}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=mu1, y=0.45, s='Dist of X', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "plt.axvline(x=x2[0], ymin=0, ymax=0.2, color=blue)\n",
    "plt.axvline(x=x2[-1], ymin=0, ymax=0.2, color=blue)\n",
    "plt.text(x=x2[0], y=0.1, s='$\\hat B^{low}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=x2[-1], y=0.1, s='$\\hat B^{up}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=mu2, y=0.45, s='Dist of $\\hat X$', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "plt.axvline(x=th, ymin=0, ymax=0.2, color='black')\n",
    "plt.text(x=th, y=0.1, s='$T_l$', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "\n",
    "plt.plot(x1, y1, blue)\n",
    "plt.plot(x2, y2, blue)\n",
    "\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "plt.show()\n",
    "fig.savefig('perfect.pdf', dpi=fig.dpi, bbox_inches = 'tight')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.stats as stats\n",
    "import math\n",
    "\n",
    "def my_normal(x, mu, sigma):\n",
    "    return stats.norm.pdf(x, mu, sigma)\n",
    "\n",
    "\n",
    "blue = '#1f77b4'\n",
    "red = '#d62728'\n",
    "mu1 = 2\n",
    "variance = 5\n",
    "sigma1 = math.sqrt(variance)\n",
    "\n",
    "mu2 = 15\n",
    "variance = 10\n",
    "sigma2 = math.sqrt(variance)\n",
    "\n",
    "th = 12\n",
    "\n",
    "x1 = np.linspace(mu1 - 3*sigma1, mu1 + 3*sigma1, 100)\n",
    "y1 = my_normal(x1, mu1, sigma1)\n",
    "\n",
    "x2 = np.linspace(mu2 - 3*sigma2, mu2 + 3*sigma2, 100)\n",
    "y2 = my_normal(x2, mu2, sigma2)\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.fill_between(x1,y1, 0, alpha=0.1, color=blue)\n",
    "ax.fill_between(x2,y2, 0, alpha=0.1, color=blue)\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "\n",
    "plt.axvline(x=x1[0], ymin=0, ymax=0.2, color=blue)\n",
    "plt.axvline(x=x1[-1], ymin=0, ymax=0.2, color=blue)\n",
    "plt.text(x=x1[0]+1, y=0.05, s='$B^{low}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=x1[-1]+1, y=0.05, s='$B^{up}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=mu1, y=0.2, s='Dist of X', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "plt.axvline(x=x2[0], ymin=0, ymax=0.2, color=blue)\n",
    "plt.axvline(x=x2[-1], ymin=0, ymax=0.2, color=blue)\n",
    "plt.text(x=x2[0], y=0.05, s='$\\hat B^{low}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=x2[-1], y=0.05, s='$\\hat B^{up}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=mu2, y=0.2, s='Dist of $\\hat X$', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "plt.axvline(x=th, ymin=0, ymax=0.2, color='black')\n",
    "plt.text(x=th+0.3, y=0.05, s='$T_l$', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "\n",
    "plt.plot(x1, y1, blue)\n",
    "plt.plot(x2, y2, blue)\n",
    "\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "plt.show()\n",
    "fig.savefig('real.pdf', dpi=fig.dpi, bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.stats as stats\n",
    "import math\n",
    "\n",
    "def my_normal(x, mu, sigma):\n",
    "    return stats.norm.pdf(x, mu, sigma)\n",
    "\n",
    "\n",
    "blue = '#1f77b4'\n",
    "red = 'lightcoral'\n",
    "mu1 = 0\n",
    "variance = 10\n",
    "sigma1 = math.sqrt(variance)\n",
    "\n",
    "mu2 = 15\n",
    "variance = 1\n",
    "sigma2 = math.sqrt(variance)\n",
    "\n",
    "th = 4\n",
    "\n",
    "x1 = np.linspace(mu1 - 3*sigma1, mu1 + 3*sigma1, 100)\n",
    "y1 = my_normal(x1, mu1, sigma1)\n",
    "\n",
    "x2 = np.linspace(mu2 - 3*sigma2, mu2 + 3*sigma2, 100)\n",
    "y2 = my_normal(x2, mu2, sigma2)\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "\n",
    "plt.axvline(x=x1[0], ymin=0, ymax=0.2, color=blue)\n",
    "plt.axvline(x=x1[-1], ymin=0, ymax=0.2, color=blue)\n",
    "plt.text(x=x1[0]+1, y=0.1, s='$B^{low}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=x1[-1]-0.5, y=0.1, s='$B^{up}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=mu1, y=0.45, s='Dist of X', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "plt.axvline(x=x2[0], ymin=0, ymax=0.2, color=blue)\n",
    "plt.axvline(x=x2[-1], ymin=0, ymax=0.2, color=blue)\n",
    "plt.text(x=x2[0]+0.5, y=0.1, s='$\\hat B^{low}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=x2[-1]+1.0, y=0.1, s='$\\hat B^{up}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=mu2, y=0.45, s='Dist of $\\hat X$', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "plt.axvline(x=th, ymin=0, ymax=0.2, color='black')\n",
    "plt.text(x=th, y=0.1, s='$T_l$', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "        \n",
    "lossx = x1[x1>th]\n",
    "lossy = y1[x1>th]\n",
    "ax.fill_between(lossx, lossy, 0, alpha=0.1, color=red)\n",
    "ax.fill_between(x1[x1<=th],y1[x1<=th], 0, alpha=0.1, color=blue)\n",
    "ax.fill_between(x2,y2, 0, alpha=0.1, color=blue)\n",
    "plt.plot(x1, y1, blue)\n",
    "plt.plot(x2, y2, blue)\n",
    "\n",
    "ax.annotate(\"$L_D$\",\n",
    "            xy=((x1[-1]-th)/2+th, 0.02), xycoords='data',\n",
    "            xytext=(0.6, 0.6), textcoords='axes fraction',\n",
    "            arrowprops=dict(arrowstyle=\"->\",facecolor=red),\n",
    "            horizontalalignment='center', verticalalignment='top', size=20\n",
    "            )\n",
    "\n",
    "\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "plt.show()\n",
    "fig.savefig('ld.pdf', dpi=fig.dpi, bbox_inches = 'tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.stats as stats\n",
    "import math\n",
    "\n",
    "def my_normal(x, mu, sigma):\n",
    "    return stats.norm.pdf(x, mu, sigma)\n",
    "\n",
    "\n",
    "blue = '#1f77b4'\n",
    "red = '#d62728'\n",
    "mu1 = 0\n",
    "variance = 1\n",
    "sigma1 = math.sqrt(variance)\n",
    "\n",
    "mu2 = 15\n",
    "variance = 10\n",
    "sigma2 = math.sqrt(variance)\n",
    "\n",
    "th = 20\n",
    "\n",
    "x1 = np.linspace(mu1 - 3*sigma1, mu1 + 3*sigma1, 100)\n",
    "y1 = my_normal(x1, mu1, sigma1)\n",
    "\n",
    "x2 = np.linspace(mu2 - 3*sigma2, mu2 + 3*sigma2, 100)\n",
    "y2 = my_normal(x2, mu2, sigma2)\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "\n",
    "plt.axvline(x=x1[0], ymin=0, ymax=0.2, color=blue)\n",
    "plt.axvline(x=x1[-1], ymin=0, ymax=0.2, color=blue)\n",
    "plt.text(x=x1[0]+0.5, y=0.1, s='$B^{low}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=x1[-1], y=0.1, s='$B^{up}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=mu1, y=0.45, s='Dist of X', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "plt.axvline(x=x2[0], ymin=0, ymax=0.25, color='black')\n",
    "plt.axvline(x=x2[-1], ymin=0, ymax=0.2, color=blue)\n",
    "plt.text(x=x2[0]+0.5, y=0.1, s='$\\hat B^{low}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=x2[-1], y=0.1, s='$\\hat B^{up}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=mu2, y=0.45, s='Dist of $\\hat X$', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "plt.axvline(x=th, ymin=0, ymax=0.25, color='black')\n",
    "plt.text(x=th, y=0.1, s='$T_l$', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "        \n",
    "ax.fill_between(x1, y1, 0, alpha=0.1, color=blue)\n",
    "# ax.fill_between(x2[x2<=th],y2[x2<=th], 0, alpha=0.1, color=red)\n",
    "ax.fill_between(x2,y2, 0, alpha=0.1, color=blue)\n",
    "plt.plot(x1, y1, blue)\n",
    "plt.plot(x2, y2, blue)\n",
    "\n",
    "# ax.annotate(\"$L_{Vh} = T - B_l^{\\epsilon}$\",\n",
    "#             xy=((x2[0]+th)/2, 0.02), xycoords='data',\n",
    "#             xytext=(0.4, 0.6), textcoords='axes fraction',\n",
    "#             arrowprops=dict(arrowstyle=\"->\",facecolor=red),\n",
    "#             horizontalalignment='center', verticalalignment='top', size=20\n",
    "#             )\n",
    "bbox_props = dict(boxstyle=\"darrow,pad=0.3\", fc=\"lightcoral\", ec=\"r\", lw=1)\n",
    "t = ax.text(x2[0]*1.45, 0.2, \"$L_{SC} = T_l - \\hat B^{low}_{l}$\", ha=\"left\",\n",
    "            size=0.95*(x2[-1]-x2[0]),\n",
    "            bbox=bbox_props)\n",
    "\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "plt.show()\n",
    "fig.savefig('lsc.pdf', dpi=fig.dpi, bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.stats as stats\n",
    "import math\n",
    "\n",
    "def my_normal(x, mu, sigma):\n",
    "    return stats.norm.pdf(x, mu, sigma)\n",
    "\n",
    "\n",
    "blue = '#1f77b4'\n",
    "red = '#d62728'\n",
    "mu1 = 0\n",
    "variance = 1\n",
    "sigma1 = math.sqrt(variance)\n",
    "\n",
    "mu2 = 15\n",
    "variance = 5\n",
    "sigma2 = math.sqrt(variance)\n",
    "\n",
    "th = 40\n",
    "\n",
    "x1 = np.linspace(mu1 - 3*sigma1, mu1 + 3*sigma1, 100)\n",
    "y1 = my_normal(x1, mu1, sigma1)\n",
    "\n",
    "x2 = np.linspace(mu2 - 3*sigma2, mu2 + 3*sigma2, 100)\n",
    "y2 = my_normal(x2, mu2, sigma2)\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "\n",
    "plt.axvline(x=x1[0], ymin=0, ymax=0.2, color=blue)\n",
    "plt.axvline(x=x1[-1], ymin=0, ymax=0.2, color=blue)\n",
    "plt.text(x=x1[0], y=0.1, s='$B^{low}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=x1[-1], y=0.1, s='$B^{up}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=mu1, y=0.45, s='Dist of X', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "plt.axvline(x=x2[0], ymin=0, ymax=0.2, color=blue)\n",
    "plt.axvline(x=x2[-1], ymin=0, ymax=0.2, color=blue)\n",
    "plt.text(x=x2[0], y=0.1, s='$\\hat B^{low}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=x2[-1], y=0.1, s='$\\hat B^{up}_{l}$', fontsize=20,horizontalalignment='center')\n",
    "plt.text(x=mu2, y=0.45, s='Dist of $\\hat X$', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "plt.axvline(x=th, ymin=0, ymax=0.2, color='black')\n",
    "plt.text(x=th, y=0.1, s='$T_l$', fontsize=20,horizontalalignment='center')\n",
    "\n",
    "        \n",
    "ax.fill_between(x1, y1, 0, alpha=0.1, color=blue)\n",
    "ax.fill_between(x2,y2, 0, alpha=0.1, color=blue)\n",
    "plt.plot(x1, y1, blue)\n",
    "plt.plot(x2, y2, blue)\n",
    "\n",
    "# ax.annotate(\"$L_{Vh}$\",\n",
    "#             xy=((x2[0]+th)/2, 0.02), xycoords='data',\n",
    "#             xytext=(0.4, 0.6), textcoords='axes fraction',\n",
    "#             arrowprops=dict(arrowstyle=\"->\",facecolor=red),\n",
    "#             horizontalalignment='center', verticalalignment='top', size=20\n",
    "#             )\n",
    "bbox_props = dict(boxstyle=\"darrow,pad=0.3\", fc=\"lightcoral\", ec=\"r\", lw=1)\n",
    "t = ax.text(x2[-1]*1.1, 0.2, \"$L_{LC} = T_l - \\hat B^{up}_{l}$\", ha=\"left\",\n",
    "            size=0.95*(th-x2[-1]),\n",
    "            bbox=bbox_props)\n",
    "\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "plt.show()\n",
    "fig.savefig('llc.pdf', dpi=fig.dpi, bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

